All product eigenstates in Heisenberg models from a graphical construction

Recently, large degeneracy based on product eigenstates has been found in spin ladders, kagome-like lattices, and motif magnetism, connected to spin liquids, anyonic phases, and quantum scars. We unify these systems by a complete classification of product eigenstates of Heisenberg XXZ Hamiltonians with Dzyaloshinskii-Moriya interaction on general graphs in the form of Kirchhoff rules for spin supercurrent. By this, we construct spin systems with extensive degree of degeneracy linked to exotic condensates which could be studied in atomic gases and quantum spin lattices.

==> anc/SM-Source-Code.py <==
# -*- coding: utf-8 -*-
"""
Supplemental material to "All product eigenstates in Heisenberg models from a
graphical construction,"
Felix Gerken, Ingo Runkel, Christoph Schweigert, and Thore Posske.

This supplementary source code computes the degeneracy of the eigenspaces of
the square lattice with zig-zag boundary. The code recreates figures such as
the ones in Fig. 2c in the main text and in the Tab. SII in the supplemental
material.

This code was written using the Spyder interpreter of the Anaconda Python
distribution. In order to fully reproduce the figures a working LaTeX
installation is required.
"""

import numpy as np
import itertools
import matplotlib.pyplot as plt


def X(j, N):
    """

    Parameters
    ----------
    j : int
        Vertex index of the j-th spin.
    N : int
        Number of spins.

    Returns
    -------
    array
        Pauli X acting on the j-th spin 1/2 in a system with N spins.

    """
    x = np.array([[0, 1],
                  [1, 0]])
    return np.kron(np.kron(np.eye(2**j), x), np.eye(2**(N-1-j)))


def Y(j, N):
    """

    Parameters
    ----------
    j : int
        Vertex index of the j-th spin.
    N : int
        Number of spins.

    Returns
    -------
    array
        Pauli Y acting on the j-th spin 1/2 in a system with N spins.

    """
    y = np.array([[0, -1j],
                  [1j, 0]])
    return np.kron(np.kron(np.eye(2**j), y), np.eye(2**(N-1-j)))


def Z(j, N):
    """

    Parameters
    ----------
    j : int
        Vertex index of the j-th spin.
    N : int
        Number of spins.

    Returns
    -------
    array
        Pauli Z acting on the j-th spin 1/2 in a system with N spins.

    """
    z = np.array([[1, 0],
                  [0, -1]])
    return np.kron(np.kron(np.eye(2**j), z), np.eye(2**(N-1-j)))


def h(i, j, delta, N):
    """

    Parameters
    ----------
    i : int
        Vertex index of the i-th spin.
    j : int
        Vertex index of the j-th spin.
    delta : float
        Anisotropic exchange interaction constant along the z-direction.
    N : int
        Number of spins.

    Returns
    -------
    array
        Interaction matrix between two spin-1/2 at vertices i and j in an
        N spin system. (In units of |J|S^2.)

    """
    return X(i, N) @ X(j, N) + Y(i, N) @ Y(j, N) + delta * Z(i, N) @ Z(j, N)


def getHamiltonian(A, delta):
    """

    Parameters
    ----------
    A : array
        Adjacency matrix of the graph underlying the spin system.
    delta : float
        Anisotropic exchange interaction constant along the z-direction.

    Returns
    -------
    H : array
        Hamiltonian. For each edge {i,j} in the Graph there is an XXZ
        interaction between the i-th and j-th spin.

    """
    N = len(A)
    H = np.zeros((2**N, 2**N), dtype=complex)
    for j in range(N):
        for k in range(len(A[j])):
            if A[j, k] != 0:
                H += 0.5 * h(j, k, delta, N) * A[j, k]
    return H


def getJaegerzaun(N, M):
    """

    Parameters
    ----------
    N : int
        Number of rows in the Jaegerzaun lattice.
    M : int
        Number of columns in the Jaegerzaun lattice.

    Returns
    -------
    array
        Adjacency matrix of the Jaegerzaun lattice (square lattice with zig-zag
        boundary). Indexing of sites starts with the rows and then the columns
        are numbered. Cf. Fig. 2a in the main text.

    """
    Mat = np.zeros((N*(M+1), M*(N+1)))
    for i in range(1, N+1):
        Mat[(i-1)*(M+1), i-1] = 1
        Mat[(i-1)*(M+1), i] = 1
        Mat[i*(M+1)-1, (N+1)*(M-1)+i-1] = 1
        Mat[i*(M+1)-1, (N+1)*(M-1)+i] = 1
        for j in range(2, M+1):
            Mat[(i-1)*(M+1)+j-1, (j-2)*(N+1)+i-1] = 1
            Mat[(i-1)*(M+1)+j-1, (j-2)*(N+1)+i] = 1
            Mat[(i-1)*(M+1)+j-1, (j-1)*(N+1)+i-1] = 1
            Mat[(i-1)*(M+1)+j-1, (j-1)*(N+1)+i] = 1
    return np.block([[np.zeros((N*(M+1), N*(M+1))), Mat],
                     [np.transpose(Mat), np.zeros((M*(N+1), M*(N+1)))]])


def getConfig(N, M):
    """

    Parameters
    ----------
    N : int
        Number of rows in the Jaegerzaun lattice.
    M : int
        Number of columns in the Jaegerzaun lattice.

    Returns
    -------
    list
        Get a list of all the different configurations of the spins in the
        square lattice with zig-zag boundary.
        The first element in the list is a list of all left boundary spins
        either pointing in x- or (-x)-direction denoted by binary values 0
        and 1. The second element is a list of all bottom boundary spins
        either pointing in y- or (-y)-direction again denoted by binary values
        0 and 1.

    """
    lst = [list(i) for i in itertools.product([0, 1], repeat=N+M)]
    return [[i[:N], i[N:]] for i in lst]


def getProductAngles(C, phi0, theta):
    """

    Parameters
    ----------
    C : list
        List of all the different configurations of the spins in the square
        lattice with zig-zag boundary..
    phi0 : float
        Reference azimuthal angel (global degree of freedom).
    theta : float
        Reference polar angle (global degree of freedom).

    Returns
    -------
    list
        List that contains a list of all spin orientations in the square
        lattice with zig-zag boundary in terms of the Bloch angles
        (theta, phi). The list is a concatention of all angles in each row and
        then in each column.

    """
    rowConfig, columnConfig = C
    aux = []
    for x in rowConfig:
        phi00 = phi0 + x*np.pi + np.pi / 2
        for n in range(len(columnConfig)+1):
            aux.append([theta, phi00 + n * np.pi])
    for x in columnConfig:
        phi00 = phi0 + x*np.pi
        for n in range(len(rowConfig)+1):
            aux.append([theta, phi00 + n * np.pi])
    return [aux]


def getSpin(theta, phi):
    """

    Parameters
    ----------
    theta : float
        Polar angle of the Bloch state.
    phi : float
        Azimuthal angle of the Bloch state.

    Returns
    -------
    array
        General spin 1/2 state parametrized by two Bloch angles.

    """
    return np.array([np.cos(theta / 2),
                     np.sin(theta / 2) * np.exp(1j*phi)])


def getProductStateSum(input_):
    """

    Parameters
    ----------
    input_ : list
        List that contains a list of all spin orientations in the square
        lattice with zig-zag boundary in terms of the Bloch angles
        (theta, phi).

    Returns
    -------
    array
        Product state parametrized by local Bloch angles.

    """
    output = np.array([0j for i in range(2**len(input_[0]))])
    for x in input_:
        v = np.array([1])
        for y in x:
            v = np.kron(v, getSpin(y[0], y[1]))
        output += v
    return (output)


# additional functions that allow for a quick implementation of the 1D chain
def XXZ(delta, N):
    """

    Parameters
    ----------
    delta : float
        Easy-axis anisotropy.
    N : int
        Number of spins.

    Returns
    -------
    array
        XXZ Hamiltonian of periodic spin chain.

    """
    H = sum(h(i, i+1, delta, N) for i in range(N-1))
    return H + h(0, N-1, delta, N)


def rot_spin(n, del_phi, phi0, theta):
    """

    Parameters
    ----------
    n : int
        Site index.
    del_phi : float
        Difference of azimuthal angles between neighboring spins.
    phi0 : float
        Reference azimuthal angel (global degree of freedom).
    theta : float
        Reference polar angel (global degree of freedom).

    Returns
    -------
    array
        n-th spin 1/2 in a product spin helix state parametrized by two Bloch
        angles.

    """
    return np.array([np.cos(theta / 2),
                     np.sin(theta / 2) * np.exp(1j*(n*del_phi + phi0))])


def SHS(del_phi, phi0, theta, N):
    """

    Parameters
    ----------
    del_phi : float
        Difference of azimuthal angles between neighboring spins.
    phi0 : float
        Reference azimuthal angel (global degree of freedom).
    theta : float
        Reference polar angel (global degree of freedom).
    N : int
        Number of spins.

    Returns
    -------
    a : array
        Spin helix state with constant pitch angle.

    """
    a = rot_spin(0, del_phi, phi0, theta)
    for n in range(1, N):
        a = np.kron(a, rot_spin(n, del_phi, phi0, theta))
    return a


if __name__ == "__main__":
    N = 2
    M = 1
    delta = 0.0  # use only one decimal digit; otherwise change save file name

    # Build Hamiltonian and diagonalize
    A = getJaegerzaun(N, M)
    H = getHamiltonian(A, delta)
    v, w = np.linalg.eig(H)

    # Compute degeneracy of the epsilon space
    count = 0
    for x in v:
        if np.abs(x - delta * N * M * 4) < 1e-8:  # |E|=4*N*M
            count += 1
    print('Degeneracy of epsilon space: ' + str(count))
    unique, counts = np.unique(np.around(v, 8), return_counts=True)

    # Compute degeneracy of the product eigenspace
    samples = 10
    phi0 = np.linspace(0, 2*np.pi, samples)
    theta = np.linspace(0, np.pi, samples)
    listConfig = getConfig(N, M)
    matrix = []
    for C in listConfig:
        for x in phi0:
            for y in theta:
                angles = getProductAngles(C, x, y)
                matrix.append(getProductStateSum(angles))
    matrix = np.transpose(matrix)
    rank = np.linalg.matrix_rank(matrix)
    print('Degeneracy of product eigenspace: ' + str(rank))

    # Create plot of degenerate eigenspaces
    plt.scatter(np.real(unique), counts, s=10, color='k')
    plt.yscale('log')
    plt.ylim(bottom=1, top=350)
    plt.rc('axes', axisbelow=True)
    plt.grid(linestyle='dashed')
    plt.rcParams['text.usetex'] = True  # set False if LaTeX is not installed
    plt.rcParams.update({'font.size': 18})
    plt.ylabel(r'$\mathrm{Degeneracy}$')
    plt.xlabel(r'$\mathrm{Energy} \ \mathrm{in} \ |J| S^2$')
    # save the result
    """
    plt.savefig("degenerateEigenspaces_N" + str(N)
                + "_M" + str(M) + "_delta0"
                + str(int(10 * delta)) + ".pdf",
                bbox_inches='tight')
    """
    plt.show()

